How to Cache Important Contents for Multi-modal Service in Dynamic Networks: A DRL-based Caching Scheme

With the continuous evolution of networking technologies, multi-modal services that involve video, audio, and haptic contents are expected to become the dominant multimedia service in the near future. Edge caching is a key technology that can significantly reduce network load and content transmission latency, which is critical for the delivery of multi-modal contents. However, existing caching approaches only rely on a limited number of factors, e.g., popularity, to evaluate their importance for caching, which is inefficient for caching multi-modal contents, especially in dynamic network environments. To overcome this issue, we propose a content importance-based caching scheme which consists of a content importance evaluation model and a caching model. By leveraging dueling double deep Q networks (D3QN) model, the content importance evaluation model can adaptively evaluate contents' importance in dynamic networks. Based on the evaluated contents' importance, the caching model can easily cache and evict proper contents to improve caching efficiency. The simulation results show that the proposed content importance-based caching scheme outperforms existing caching schemes in terms of caching hit ratio (at least 15% higher), reduced network load (up to 22% reduction), average number of hops (up to 27% lower), and unsatisfied requests ratio (more than 47% reduction).

==> results/newPlot.py <==
import matplotlib.pyplot as plt

# 读取数据
data = {}
with open('new.txt', 'r') as file:
    lines = file.readlines()
    for line in lines:
        fields = line.strip().split()
        if len(fields) > 1:
            algorithm = fields[0]
            values = [float(value) * 100 for value in fields[1:]]  # 将 y 值乘以 100
            data[algorithm] = values

# 提取x轴数据（从100到1000，间隔为100）
x_values = list(range(100, 1100, 100))
#print(data)
# 定义不同的样式和标记
styles = ['-', '--', '-.', ':', '-', '--', '-.', ':']
markers = ['o', 's', 'D', '^', 'v', 'p', '*', 'x']

# 绘制图形
for idx, (algorithm, y_values) in enumerate(data.items()):
    if algorithm != '':
        style = styles[idx % len(styles)]  # 使用循环来选择样式
        marker = markers[idx % len(markers)]  # 使用循环来选择标记
        plt.plot(x_values, y_values, linestyle=style, marker=marker, markersize=4, label=algorithm)

# 添加说明标签
plt.legend()

# 设置标题和轴标签
#plt.title('Hit Ratio')
plt.xlabel('Cache Size (MB)')
#plt.ylabel('Average Number of Hops')
plt.ylabel('Reduced Load Ratio (%)')


#plt.savefig('newHop.pdf', bbox_inches='tight')
plt.savefig('newReq.pdf', bbox_inches='tight')


# 显示图形
plt.show()

